A group testing based exploration of age-varying factors in chlamydia infections among Iowa residents

Group testing, a method that screens subjects in pooled samples rather than individually, has been employed as a cost-effective strategy for chlamydia screening among Iowa residents. In efforts to deepen our understanding of chlamydia epidemiology in Iowa, several group testing regression models have been proposed. Different than previous approaches, we expand upon the varying coefficient model to capture potential age-varying associations with chlamydia infection risk. In general, our model operates within a Bayesian framework, allowing regression associations to vary with a covariate of key interest. We employ a stochastic search variable selection process for regularization in estimation. Additionally, our model can integrate random effects to consider potential geographical factors and estimate unknown assay accuracy probabilities. The performance of our model is assessed through comprehensive simulation studies. Upon application to the Iowa group testing dataset, we reveal a significant age-varying racial disparity in chlamydia infections. We believe this discovery has the potential to inform the enhancement of interventions and prevention strategies, leading to more effective chlamydia control and management, thereby promoting health equity across all populations.

==> anc/DW_Macros.tex <==
%auto-ignore
% Definitions of some notations
% Date: 9/4/2009
%
\usepackage{bm}

\def\boldfacefake #1{%
    \hbox{%
        \mathsurround=0pt
        \hbox to 0.25pt{$#1$\hss}%
        \hbox to 0.25pt{$#1$\hss}%
        \hbox {$#1$}%
    }%
}

%\renewcommand{\t}{{ \mathrm{\scriptscriptstyle T} }}
\renewcommand{\t}{{ \top }}
\def\pr{\mbox{pr}}
\def\argmax{\mbox{argmax }}
\def\argmin{\mbox{argmin }}


\newcommand{\nc}{\nonumber\\}
\newcommand{\go}{\rightarrow}
\newcommand{\fr}{\frac}
\newcommand{\ol}{\overline}
\newcommand{\cov}{\mbox{cov}}
\newcommand{\var}{\mbox{var}}
\newcommand{\corr}{\mbox{corr}}
\newcommand{\trace}{\mbox{tr}}
\newcommand{\diag}{\mbox{diag}}
\newcommand{\as}{\overset{a.s.}{\rightarrow}}
\newcommand{\p}{\overset{p}{\rightarrow}}
\newcommand{\D}{\overset{d}{\rightarrow}}

\def\hbbeta{\widehat{\bm{\beta}}}
\def\tbbeta{\widetilde{\bm{\beta}}}
\def\tbgamma{\widetilde{\bm{\gamma}}}

\def\vare{\varepsilon}
\def\bmbeta{\bm{\beta}}
\def\bmalpha{\bm{\alpha}}
\def\bmdelta{\bm{\delta}}
\def\bmDelta{\bm{\Delta}}
\def\bmtheta{\bm{\theta}}
\def\bmTheta{\bm{\Theta}}
\def\bmsigma{\bm{\sigma}}
\def\bmSigma{\bm{\Sigma}}
\def\bmxi{\bm{\xi}}
\def\bmXi{\bm{\Xi}}
\def\bmtau{\bm{\tau}}
\def\bmphi{\bm{\phi}}
\def\bmPhi{\bm{\Phi}}
\def\bmPsi{\bm{\Psi}}
\def\bmgamma{\bm{\gamma}}
\def\bmGamma{\bm{\Gamma}}
\def\bmOmega{\bm{\Omega}}
\def\bmomega{\bm{\omega}}
\def\bmlambda{\bm{\lambda}}
\def\bmLambda{\bm{\Lambda}}
\def\bmzeta{\bm{\zeta}}
\def\bmeta{\bm{\eta}}
\def\bmrho{\bm{\rho}}
\def\bmepsilon{\bm{\epsilon}}
\def\bmUpsilon{\bm{\Upsilon}}
\def\bmvare{\bm{\varepsilon}}
\def\bmmu{\bm{\mu}}

\def\blue{\textcolor{blue}}
\def\red{\textcolor{red}}
\def\yellow{\textcolor{yellow}}
\def\black{\textcolor{black}}

\def\blA{\mbox{$\boldfacefake A$}}
\def\blB{\mbox{$\boldfacefake B$}}
\def\blC{\mbox{$\boldfacefake C$}}
\def\blD{\mbox{$\boldfacefake D$}}
\def\blE{\mbox{$\boldfacefake E$}}
\def\blF{\mbox{$\boldfacefake F$}}
\def\blG{\mbox{$\boldfacefake G$}}
\def\blH{\mbox{$\boldfacefake H$}}
\def\blI{\mbox{$\boldfacefake I$}}
\def\blJ{\mbox{$\boldfacefake J$}}
\def\blK{\mbox{$\boldfacefake K$}}
\def\blL{\mbox{$\boldfacefake L$}}
\def\blM{\mbox{$\boldfacefake M$}}
\def\blN{\mbox{$\boldfacefake N$}}
\def\blO{\mbox{$\boldfacefake O$}}
\def\blP{\mbox{$\boldfacefake P$}}
\def\blQ{\mbox{$\boldfacefake Q$}}
\def\blR{\mbox{$\boldfacefake R$}}
\def\blS{\mbox{$\boldfacefake S$}}
\def\blT{\mbox{$\boldfacefake T$}}
\def\blU{\mbox{$\boldfacefake U$}}
\def\blV{\mbox{$\boldfacefake V$}}
\def\blW{\mbox{$\boldfacefake W$}}
\def\blX{\mbox{$\boldfacefake X$}}
\def\blY{\mbox{$\boldfacefake Y$}}
\def\blZ{\mbox{$\boldfacefake Z$}}

\def\bla{\mbox{$\boldfacefake a$}}
\def\blb{\mbox{$\boldfacefake b$}}
\def\blc{\mbox{$\boldfacefake c$}}
\def\bld{\mbox{$\boldfacefake d$}}
\def\ble{\mbox{$\boldfacefake e$}}
\def\blf{\mbox{$\boldfacefake f$}}
\def\blg{\mbox{$\boldfacefake g$}}
\def\blh{\mbox{$\boldfacefake h$}}
\def\bli{\mbox{$\boldfacefake i$}}
\def\blj{\mbox{$\boldfacefake j$}}
\def\blk{\mbox{$\boldfacefake k$}}
\def\bll{\mbox{$\boldfacefake l$}}
\def\blm{\mbox{$\boldfacefake m$}}
\def\bln{\mbox{$\boldfacefake n$}}
\def\blo{\mbox{$\boldfacefake o$}}
\def\blp{\mbox{$\boldfacefake p$}}
\def\blq{\mbox{$\boldfacefake q$}}
\def\blr{\mbox{$\boldfacefake r$}}
\def\bls{\mbox{$\boldfacefake s$}}
\def\blt{\mbox{$\boldfacefake t$}}
\def\blu{\mbox{$\boldfacefake u$}}
\def\blv{\mbox{$\boldfacefake v$}}
\def\blw{\mbox{$\boldfacefake w$}}
\def\blx{\mbox{$\boldfacefake x$}}
\def\bly{\mbox{$\boldfacefake y$}}
\def\blz{\mbox{$\boldfacefake z$}}

\def\sblA{\boldfacefake{\mbox{\scriptsize $A$}}}
\def\sblB{\boldfacefake{\mbox{\scriptsize $B$}}}
\def\sblC{\boldfacefake{\mbox{\scriptsize $C$}}}
\def\sblD{\boldfacefake{\mbox{\scriptsize $D$}}}
\def\sblE{\boldfacefake{\mbox{\scriptsize $E$}}}
\def\sblF{\boldfacefake{\mbox{\scriptsize $F$}}}
\def\sblG{\boldfacefake{\mbox{\scriptsize $G$}}}
\def\sblH{\boldfacefake{\mbox{\scriptsize $H$}}}
\def\sblI{\boldfacefake{\mbox{\scriptsize $I$}}}
\def\sblJ{\boldfacefake{\mbox{\scriptsize $J$}}}
\def\sblK{\boldfacefake{\mbox{\scriptsize $K$}}}
\def\sblL{\boldfacefake{\mbox{\scriptsize $L$}}}
\def\sblM{\boldfacefake{\mbox{\scriptsize $M$}}}
\def\sblN{\boldfacefake{\mbox{\scriptsize $N$}}}
\def\sblO{\boldfacefake{\mbox{\scriptsize $O$}}}
\def\sblP{\boldfacefake{\mbox{\scriptsize $P$}}}
\def\sblQ{\boldfacefake{\mbox{\scriptsize $Q$}}}
\def\sblR{\boldfacefake{\mbox{\scriptsize $R$}}}
\def\sblS{\boldfacefake{\mbox{\scriptsize $S$}}}
\def\sblT{\boldfacefake{\mbox{\scriptsize $T$}}}
\def\sblU{\boldfacefake{\mbox{\scriptsize $U$}}}
\def\sblV{\boldfacefake{\mbox{\scriptsize $V$}}}
\def\sblW{\boldfacefake{\mbox{\scriptsize $W$}}}
\def\sblX{\boldfacefake{\mbox{\scriptsize $X$}}}
\def\sblY{\boldfacefake{\mbox{\scriptsize $Y$}}}
\def\sblZ{\boldfacefake{\mbox{\scriptsize $Z$}}}

\def\sbla{\boldfacefake{\mbox{\scriptsize $a$}}}
\def\sblb{\boldfacefake{\mbox{\scriptsize $b$}}}
\def\sblc{\boldfacefake{\mbox{\scriptsize $c$}}}
\def\sbld{\boldfacefake{\mbox{\scriptsize $d$}}}
\def\sble{\boldfacefake{\mbox{\scriptsize $e$}}}
\def\sblf{\boldfacefake{\mbox{\scriptsize $f$}}}
\def\sblg{\boldfacefake{\mbox{\scriptsize $g$}}}
\def\sblh{\boldfacefake{\mbox{\scriptsize $h$}}}
\def\sbli{\boldfacefake{\mbox{\scriptsize $i$}}}
\def\sblj{\boldfacefake{\mbox{\scriptsize $j$}}}
\def\sblk{\boldfacefake{\mbox{\scriptsize $k$}}}
\def\sbll{\boldfacefake{\mbox{\scriptsize $l$}}}
\def\sblm{\boldfacefake{\mbox{\scriptsize $m$}}}
\def\sbln{\boldfacefake{\mbox{\scriptsize $n$}}}
\def\sblo{\boldfacefake{\mbox{\scriptsize $o$}}}
\def\sblp{\boldfacefake{\mbox{\scriptsize $p$}}}
\def\sblq{\boldfacefake{\mbox{\scriptsize $q$}}}
\def\sblr{\boldfacefake{\mbox{\scriptsize $r$}}}
\def\sbls{\boldfacefake{\mbox{\scriptsize $s$}}}
\def\sblt{\boldfacefake{\mbox{\scriptsize $t$}}}
\def\sblu{\boldfacefake{\mbox{\scriptsize $u$}}}
\def\sblv{\boldfacefake{\mbox{\scriptsize $v$}}}
\def\sblw{\boldfacefake{\mbox{\scriptsize $w$}}}
\def\sblx{\boldfacefake{\mbox{\scriptsize $x$}}}
\def\sbly{\boldfacefake{\mbox{\scriptsize $y$}}}
\def\sblz{\boldfacefake{\mbox{\scriptsize $z$}}}

\def\tbA{\widetilde{\mbox{$\boldfacefake A$}}}
\def\tbB{\widetilde{\mbox{$\boldfacefake B$}}}
\def\tbC{\widetilde{\mbox{$\boldfacefake C$}}}
\def\tbD{\widetilde{\mbox{$\boldfacefake D$}}}
\def\tbE{\widetilde{\mbox{$\boldfacefake E$}}}
\def\tbF{\widetilde{\mbox{$\boldfacefake F$}}}
\def\tbG{\widetilde{\mbox{$\boldfacefake G$}}}
\def\tbH{\widetilde{\mbox{$\boldfacefake H$}}}
\def\tbI{\widetilde{\mbox{$\boldfacefake I$}}}
\def\tbJ{\widetilde{\mbox{$\boldfacefake J$}}}
\def\tbK{\widetilde{\mbox{$\boldfacefake K$}}}
\def\tbL{\widetilde{\mbox{$\boldfacefake L$}}}
\def\tbM{\widetilde{\mbox{$\boldfacefake M$}}}
\def\tbN{\widetilde{\mbox{$\boldfacefake N$}}}
\def\tbO{\widetilde{\mbox{$\boldfacefake O$}}}
\def\tbP{\widetilde{\mbox{$\boldfacefake P$}}}
\def\tbQ{\widetilde{\mbox{$\boldfacefake Q$}}}
\def\tbR{\widetilde{\mbox{$\boldfacefake R$}}}
\def\tbS{\widetilde{\mbox{$\boldfacefake S$}}}
\def\tbT{\widetilde{\mbox{$\boldfacefake T$}}}
\def\tbU{\widetilde{\mbox{$\boldfacefake U$}}}
\def\tbV{\widetilde{\mbox{$\boldfacefake V$}}}
\def\tbW{\widetilde{\mbox{$\boldfacefake W$}}}
\def\tbX{\widetilde{\mbox{$\boldfacefake X$}}}
\def\tbY{\widetilde{\mbox{$\boldfacefake Y$}}}
\def\tbZ{\widetilde{\mbox{$\boldfacefake Z$}}}

\def\tba{\widetilde{\mbox{$\boldfacefake a$}}}
\def\tbb{\widetilde{\mbox{$\boldfacefake b$}}}
\def\tbc{\widetilde{\mbox{$\boldfacefake c$}}}
\def\tbd{\widetilde{\mbox{$\boldfacefake d$}}}
\def\tbe{\widetilde{\mbox{$\boldfacefake e$}}}
\def\tbf{\widetilde{\mbox{$\boldfacefake f$}}}
\def\tbg{\widetilde{\mbox{$\boldfacefake g$}}}
\def\tbh{\widetilde{\mbox{$\boldfacefake h$}}}
\def\tbi{\widetilde{\mbox{$\boldfacefake i$}}}
\def\tbj{\widetilde{\mbox{$\boldfacefake j$}}}
\def\tbk{\widetilde{\mbox{$\boldfacefake k$}}}
\def\tbl{\widetilde{\mbox{$\boldfacefake l$}}}
\def\tbm{\widetilde{\mbox{$\boldfacefake m$}}}
\def\tbn{\widetilde{\mbox{$\boldfacefake n$}}}
\def\tbo{\widetilde{\mbox{$\boldfacefake o$}}}
\def\tbp{\widetilde{\mbox{$\boldfacefake p$}}}
\def\tbq{\widetilde{\mbox{$\boldfacefake q$}}}
\def\tbr{\widetilde{\mbox{$\boldfacefake r$}}}
\def\tbs{\widetilde{\mbox{$\boldfacefake s$}}}
\def\tbt{\widetilde{\mbox{$\boldfacefake t$}}}
\def\tbu{\widetilde{\mbox{$\boldfacefake u$}}}
\def\tbv{\widetilde{\mbox{$\boldfacefake v$}}}
\def\tbw{\widetilde{\mbox{$\boldfacefake w$}}}
\def\tbx{\widetilde{\mbox{$\boldfacefake x$}}}
\def\tby{\widetilde{\mbox{$\boldfacefake y$}}}
\def\tbz{\widetilde{\mbox{$\boldfacefake z$}}}

\def\cA{\mathcal{A}}
\def\cB{\mathcal{B}}
\def\cC{\mathcal{C}}
\def\cD{\mathcal{D}}
\def\cE{\mathcal{E}}
\def\cF{\mathcal{F}}
\def\cG{\mathcal{G}}
\def\cH{\mathcal{H}}
\def\cI{\mathcal{I}}
\def\cJ{\mathcal{J}}
\def\cK{\mathcal{K}}
\def\cL{\mathcal{L}}
\def\cM{\mathcal{M}}
\def\cN{\mathcal{N}}
\def\cO{\mathcal{O}}
\def\cP{\mathcal{P}}
\def\cQ{\mathcal{Q}}
\def\cR{\mathcal{R}}
\def\cS{\mathcal{S}}
\def\cT{\mathcal{T}}
\def\cU{\mathcal{U}}
\def\cV{\mathcal{V}}
\def\cW{\mathcal{W}}
\def\cX{\mathcal{X}}
\def\cY{\mathcal{Y}}
\def\cZ{\mathcal{Z}}

\def\bcA{\bm{\mathcal{A}}}
\def\bcB{\bm{\mathcal{B}}}
\def\bcC{\bm{\mathcal{C}}}
\def\bcD{\bm{\mathcal{D}}}
\def\bcE{\bm{\mathcal{E}}}
\def\bcF{\bm{\mathcal{F}}}
\def\bcG{\bm{\mathcal{G}}}
\def\bcH{\bm{\mathcal{H}}}
\def\bcI{\bm{\mathcal{I}}}
\def\bcJ{\bm{\mathcal{J}}}
\def\bcK{\bm{\mathcal{K}}}
\def\bcL{\bm{\mathcal{L}}}
\def\bcM{\bm{\mathcal{M}}}
\def\bcN{\bm{\mathcal{N}}}
\def\bcO{\bm{\mathcal{O}}}
\def\bcP{\bm{\mathcal{P}}}
\def\bcQ{\bm{\mathcal{Q}}}
\def\bcR{\bm{\mathcal{R}}}
\def\bcS{\bm{\mathcal{S}}}
\def\bcT{\bm{\mathcal{T}}}
\def\bcU{\bm{\mathcal{U}}}
\def\bcV{\bm{\mathcal{V}}}
\def\bcW{\bm{\mathcal{W}}}
\def\bcX{\bm{\mathcal{X}}}
\def\bcY{\bm{\mathcal{Y}}}
\def\bcZ{\bm{\mathcal{Z}}}

\def\bbA{\mathbb{A}}
\def\bbB{\mathbb{B}}
\def\bbC{\mathbb{C}}
\def\bbD{\mathbb{D}}
\def\bbE{\mathbb{E}}
\def\bbF{\mathbb{F}}
\def\bbG{\mathbb{G}}
\def\bbH{\mathbb{H}}
\def\bbI{\mathbb{I}}
\def\bbJ{\mathbb{J}}
\def\bbK{\mathbb{K}}
\def\bbL{\mathbb{L}}
\def\bbM{\mathbb{M}}
\def\bbN{\mathbb{N}}
\def\bbO{\mathbb{O}}
\def\bbP{\mathbb{P}}
\def\bbQ{\mathbb{Q}}
\def\bbR{\mathbb{R}}
\def\bbS{\mathbb{S}}
\def\bbT{\mathbb{T}}
\def\bbU{\mathbb{U}}
\def\bbV{\mathbb{V}}
\def\bbW{\mathbb{W}}
\def\bbX{\mathbb{X}}
\def\bbY{\mathbb{Y}}
\def\bbZ{\mathbb{Z}}

\def\tcA{\tilde{\mathcal{A}}}
\def\tcB{\tilde{\mathcal{B}}}
\def\tcC{\tilde{\mathcal{C}}}
\def\tcD{\tilde{\mathcal{D}}}
\def\tcE{\tilde{\mathcal{E}}}
\def\tcF{\tilde{\mathcal{F}}}
\def\tcG{\tilde{\mathcal{G}}}
\def\tcH{\tilde{\mathcal{H}}}
\def\tcI{\tilde{\mathcal{I}}}
\def\tcJ{\tilde{\mathcal{J}}}
\def\tcK{\tilde{\mathcal{K}}}
\def\tcL{\tilde{\mathcal{L}}}
\def\tcM{\tilde{\mathcal{M}}}
\def\tcN{\tilde{\mathcal{N}}}
\def\tcO{\tilde{\mathcal{O}}}
\def\tcP{\tilde{\mathcal{P}}}
\def\tcQ{\tilde{\mathcal{Q}}}
\def\tcR{\tilde{\mathcal{R}}}
\def\tcS{\tilde{\mathcal{S}}}
\def\tcT{\tilde{\mathcal{T}}}
\def\tcU{\tilde{\mathcal{U}}}
\def\tcV{\tilde{\mathcal{V}}}
\def\tcW{\tilde{\mathcal{W}}}
\def\tcX{\tilde{\mathcal{X}}}
\def\tcY{\tilde{\mathcal{Y}}}
\def\tcZ{\tilde{\mathcal{Z}}}



\def\tlA{\widetilde{A}}
\def\tlB{\widetilde{B}}
\def\tlC{\widetilde{C}}
\def\tlD{\widetilde{D}}
\def\tlE{\widetilde{E}}
\def\tlF{\widetilde{F}}
\def\tlG{\widetilde{G}}
\def\tlH{\widetilde{H}}
\def\tlI{\widetilde{I}}
\def\tlJ{\widetilde{J}}
\def\tlK{\widetilde{K}}
\def\tlL{\widetilde{L}}
\def\tlM{\widetilde{M}}
\def\tlN{\widetilde{N}}
\def\tlO{\widetilde{O}}
\def\tlP{\widetilde{P}}
\def\tlQ{\widetilde{Q}}
\def\tlR{\widetilde{R}}
\def\tlS{\widetilde{S}}
\def\tlT{\widetilde{T}}
\def\tlU{\widetilde{U}}
\def\tlV{\widetilde{V}}
\def\tlW{\widetilde{W}}
\def\tlX{\widetilde{X}}
\def\tlY{\widetilde{Y}}
\def\tlZ{\widetilde{Z}}

\def\tla{\widetilde{a}}
\def\tlb{\widetilde{b}}
\def\tlc{\widetilde{c}}
\def\tld{\widetilde{d}}
\def\tle{\widetilde{e}}
\def\tlf{\widetilde{f}}
\def\tlg{\widetilde{g}}
\def\tlh{\widetilde{h}}
\def\tli{\widetilde{i}}
\def\tlj{\widetilde{j}}
\def\tlk{\widetilde{k}}
\def\tll{\widetilde{l}}
\def\tlm{\widetilde{m}}
\def\tln{\widetilde{n}}
\def\tlo{\widetilde{o}}
\def\tlp{\widetilde{p}}
\def\tlq{\widetilde{q}}
\def\tlr{\widetilde{r}}
\def\tls{\widetilde{s}}
\def\tlt{\widetilde{t}}
\def\tlu{\widetilde{u}}
\def\tlv{\widetilde{v}}
\def\tlw{\widetilde{w}}
\def\tlx{\widetilde{x}}
\def\tly{\widetilde{y}}
\def\tlz{\widetilde{z}}



